Optimizing Visibility in Generative Engines: A Critical Survey of Generative Engine Optimization (2023-2026)

Generative Engine Optimization (GEO) seeks to increase content's presence, likelihood of citation, or influence in answers produced by generative engines. Since the foundational GEO paper, the field has expanded rapidly, but terminology, metrics, and evidence standards remain heterogeneous. This critical survey reviews 45 studies selected under a November 2023-July 2026 publication window, including one earlier preprint published at EMNLP after the window opened, plus relevant RAG and evaluation work. We argue that GEO is not a single ranking task but a stochastic, partially observable pipeline spanning search activation, crawling and indexing, retrieval, reranking and context allocation, citation, prominence, factual absorption, fidelity, and user behavior. The foundational paper's widely cited gains are valid within its experimental setting but conditional on a source already being present in a fixed context; they establish neither organic discoverability nor durable traffic effects. Reviewed work indicates that topical relevance and context position are the most reproducible levers, generic heuristics transfer poorly, competition can erode individual gains, and citation-oriented rewrites can impair retrieval. Commercial audits further reveal low source overlap, substantial run-to-run variability, and persistent fidelity gaps. We contribute a multistage formal model, a visibility vector separating discoverability, citation, absorption, and economic outcomes, an evidence hierarchy, and a reproducible protocol based on repeated measurements, paraphrases, controls, human validation, and multi-actor interference. Within this corpus, the evidence is narrow: already-retrieved content can causally alter its citation or use, but no reviewed technique shows a stable, longitudinal, cross-platform causal effect on organic discoverability or downstream behavior.

==> anc/literature_matrix.csv <==
id,year,study,status,focus,evaluation setting,main measure,key finding,key limitation
1,2024,"Aggarwal et al. - GEO","KDD 2024","white-hat optimization","GPT-3.5 simulator + 5 Google results; file-based Perplexity validation","word count; PAWC; LLM-assessed impression","quotations, references, and statistics improve some scores; gains up to about 40%","documents already retrieved; no traffic outcome; LLM judge"
2,2023,"Liu et al. - Evaluating Verifiability","Findings EMNLP 2023","citation faithfulness","Bing Chat, NeevaAI, Perplexity, YouChat","citation recall and precision","51.5% of sentences fully supported; 74.5% of citations correct","early-2023 collection; no influence or business effect"
3,2024,"Li and Sinnamon - Arbiters of Public Knowledge","ASIS&T 2024","bias and authority","1,008 responses across three systems; phase-specific analysis of 672 Bing Chat and Perplexity responses","cited domains; concentration; source provenance","355 unique domains in the Bing-Perplexity phase; 26% cited by both systems","48 queries and four topics"
4,2024,"Wan et al. - What Evidence...","ACL 2024","document-level persuasion","ConflictingQA; multiple LLMs","causal win rate","query-document relevance is more influential than several human credibility signals","controlled QA without a commercial engine"
5,2024,"Kumar and Lakkaraju - Product Visibility","preprint","recommendation manipulation","fictional coffee-machine catalogue","target rank/recommendation","strategic sequences can promote a target","synthetic catalogue; Llama-2; fixed context"
6,2024,"Pfrommer et al. - Ranking Manipulation","EMNLP 2024","indirect injection","RAGDOLL and Perplexity Sonar","rank gain","approximately three-rank improvement on Perplexity in the API test","URLs supplied explicitly; organic retrieval not tested"
7,2025,"Nestaas et al. - Adversarial SEO","ICLR 2025","preference attacks","Bing, Perplexity, GPT-4/Claude plugins","recommendation/selection rate","large selection increases across several production systems","fictional pages and evolving vulnerabilities"
8,2025,"Narayanan Venkit et al. - Search Engines in the AI Era","FAccT 2025","user experience and verifiability","qualitative study with 3 pilot participants and 21 main-study participants","human understanding and verification","citations create a promise of verifiability that users often misunderstand","small qualitative sample"
9,2025,"Puerto et al. - C-SEO Bench","NeurIPS 2025 D&B","generalization and competition","1,900 queries; 16,360 documents; 6 domains","citation rank; adoption rate","3 significant positive cases out of 54; congestion erodes gains","candidate documents already in context"
10,2025,"Qian et al. - Ranking Blind Spot","EMNLP 2025","ranker hijacking","controlled LLM rankers","attack success rate","LLM rankers exhibit an exploitable decision blind spot","no commercial web search"
11,2025,"Zheng et al. - GRADA","EMNLP 2025","adversarial defense","6 models; 3 datasets","reduction in attack success","graph-based reranking greatly reduces several attacks","ranker defense, not a complete commercial pipeline"
12,2026,"Wu et al. - AutoGEO","ICLR 2026","preference learning","5 fixed documents; one target optimized; multiple generators","GEO metrics and utility","reported mean gain of +35.99% while preserving utility in a fixed context","conditional on retrieval; no multi-actor saturation experiment"
13,2025,"Chen et al. - CC-GSEO-Bench","preprint","source influence","retrieved web pages; more than 1,000 sources and 5,000 pairs","exposure; faithful credit; counterfactual effect","extends measurement toward influence and quality","article-centric queries are LLM-generated; predominantly automated judges; no complementary human validation"
14,2025,"Chen et al. - How to Dominate AI Search","preprint","cross-engine audit","Google and AI engines; languages and paraphrases","source share and earned media","observed preference for third-party media across engines and verticals","correlational snapshot with industry support"
15,2025,"Lüttgenau et al. - Beyond SEO","preprint","automatic rewriting","1,905 travel-content pairs; Llama","word count and PAWC","reported extrinsic gains after BART fine-tuning","synthetic data; 50 test queries"
16,2025,"Ho et al. - Rewrite-to-Rank","ICML 2025 workshop","retrieval-aware optimization","ads and MiniLM retriever","DeltaMRR; DeltaDIR","PPO improves inclusion but has little effect on absolute MRR","generated queries and offline pipeline"
17,2025,"Bagga et al. - E-GEO","preprint","e-commerce","7,151 queries; 52,165 products","product rank gain","10 of 15 heuristics are neutral or harmful; systematically optimized prompts perform better and show a stable domain-agnostic structure","offline pipeline without Rufus or factuality assessment"
18,2026,"Kim et al. - SAGEO Arena","preprint","end-to-end evaluation","171,003 documents; BM25, reranker, generator","retrieval; reranking; citation","citation-centric rewrites degrade retrieval and reranking","reproducible but non-commercial pipeline"
19,2026,"Tian et al. - AgentGEO","preprint","non-citation diagnosis","MIMIQ with documents and HTML","citation rate and share of text modified","reported relative gain above 40% with about 5% of text changed","counting inconsistencies and no live-engine evaluation"
20,2026,"Yuan et al. - AgenticGEO","preprint","agentic optimization","14 baselines; GEO-Bench, MS MARCO, and a custom Amazon-derived dataset; two open-weight engines","multi-objective performance frontier","content-conditioned control and diverse strategies","offline evaluation with fixed five-document candidate lists"
21,2026,"Liu and Xu - FeatGEO","ACL 2026","interpretable multi-objective optimization","GEO-Bench; GPT, Gemini, Qwen","visibility, quality, and features","informational properties are more useful than lexical edits","high cost; fixed context; LLM judge"
22,2026,"Chen et al. - Mind Reader","ACL 2026","latent-demand coverage","multiple engines and decomposed queries","objective metrics and subjective impression","reported gains up to 2.44 times on objective metrics","strong LLM circularity in demands, rewards, and judges"
23,2026,"Zhou et al. - IF-GEO","Findings ACL 2026","multi-query optimization","instruction fusion and risk estimation","mean gain and downside risk","formalizes conflicts among queries targeting the same page","main engine simulated; high cost from multiple calls"
24,2026,"Wu et al. - MAGEO","Findings ACL 2026","multi-agent strategies","three engines; Twin Branch protocol","visibility and faithful attribution","reusable strategy memory and a richer metric","frozen context; conditional causality"
25,2025,"Tang et al. - StealthRank","preprint/2026 workshop","stealth attack","4 open-weight rankers","rank, fluency, stealth","constrained optimization improves the rank-stealth trade-off","not a commercial engine; rejected by TMLR"
26,2026,"Xing et al. - RAF","ACL 2026","ranker attack","3 catalogues; 4 open-weight models","rank gain and human-rated naturalness","short, relatively natural suffixes promote targets","small models and simplified context"
27,2026,"Jin et al. - CORE","preprint","recommendation control","GPT, Gemini, Claude, and Grok rank fixed retrieved lists of ten products supplied as JSON","top-k promotion success","reported high promotion rates","no organic search; potentially fabricated reviews; target always last"
28,2026,"Nimase et al. - GEO-Bench manipulation","preprint","attack comparison","5 datasets; Llama-3.1-8B ranker","effectiveness and stealth","black-box rewriting is sometimes comparable to gradient-based attacks","one ranker; shares its name with the foundational benchmark"
29,2026,"Smirnov - LLM biases","preprint","snippet manipulation","overview simulator and about 3,000 examples","pairwise preference","reinforcement learning can increase preference for a snippet","not production Google AIO; single-center study"
30,2026,"Kirsten et al. - Characterizing Web Search","Findings ACL 2026","multi-surface audit","4,706 queries; 6 surfaces; United States and Germany","overlap; stability; domains","53% of AIO domains absent from the top 10; 9-28% repeated-decision changes on temperature-controllable surfaces","English-language queries, two countries, and a limited collection period"
31,2026,"Grossman et al. - How Generative AI Disrupts Search","SIGIR 2026 forthcoming","Google audit","11,500 queries; SERP, AIO, Gemini","activation; Jaccard; robustness","AIO activated for 51.5% of queries; inter-surface overlap below 0.2","smaller subsample for repetitions; one ecosystem"
32,2026,"Xu et al. - Measuring Google AI Overviews","preprint","longitudinal AIO audit","55,393 queries over 40 days","activation; sources; claim support","13.7% overall activation and about 11% of claims insufficiently supported","trending queries; automated judge; one region"
33,2026,"Allaham and Diakopoulos - Synthetic Sources","preprint","source origin","712 queries; 4 engines; 26,266 URLs; 19,154 textual pages retrieved and classified","share of synthetic pages","about 16% of the 19,154 retrieved and classified textual pages labeled AI-generated","single detector; 27.1% of URLs inaccessible, removed, or non-textual"
34,2026,"Schulte et al. - Don't Measure Once","preprint","temporal reliability","4 engines; 4 verticals; 45 days","Jaccard; Gini; convergence","visibility should be treated as a distribution; 7-8 repetitions proposed","small Swiss universe and at most ten repetitions"
35,2026,"Huang et al. - Answer Bubbles","preprint","information exposure","11,000 Natural Questions queries","fraction of cited-source content reflected in summary atomic content units; Equal Coverage; Coverage Parity","low overlap among SearchGPT, AIO, and Google","older dataset; automated evaluation"
36,2026,"Zhang, He, and Yao - Citation Absorption","preprint","source absorption","602 prompts; 21,143 citations; 18,151 pages","composite absorption score","platforms differ in citation breadth and depth","non-causal proxy; circularity and fetch failures"
37,2026,"Vishwakarma et al. - What Gets Cited","SIGIR 2026 forthcoming","factorial experiment","252,000 trials; 6 LLMs; 18 factors","first-citation probability","relevance and position dominate; formatting alone has little effect","two documents already injected"
38,2026,"Vykopal et al. - Credibility and Groundedness","EACL 2026","credibility and groundedness","100 claims; 5 topics; 4 assistants","source credibility and groundedness","substantial differences in source credibility and in the prevalence of cited misinformation","partly LLM-based judgment and restricted domains"
39,2026,"Watanabe and Nakayashiki - AEO and Growth","preprint","traffic effect","logs from one site with an internal control","referral ratio and interrupted time series","estimated ITS multiplier of 1.82x but placebo p=0.16","one site; composite treatment; non-randomized"
40,2026,"Sharma - Discovery Gap","preprint","product discovery","112 startups; 2,240 queries","named recognition versus discovery","high recognition but very low organic discovery","two model APIs; ad hoc GEO score"
41,2026,"Zhang et al. - Pinterest Acquisition","industry preprint","production deployment","Pinterest at scale","production traffic lift versus control","reported 20% production traffic lift versus control","group sizes, assignment unit, and uncertainty not detailed; single organization"
42,2026,"Yu et al. - Structural Feature Engineering","preprint","content structure","six engines","citation rate and impression","reported gains in citation and subjective metrics","preprint status and weakly validated mechanisms"
43,2026,"Wu et al. - AI Overviews Ecosystem","theoretical preprint","creator economy","game-theoretic model and user calibration","welfare and content effort","citations and compensation can sustain the ecosystem","conclusions largely model-dependent"
44,2026,"Wen et al. - GEO Risks","ICML 2026 Position Track","governance","normative synthesis","concentration; disclosure; integrity","proposes governance mechanisms for incentives and transparency","position paper, not a causal study"
45,2025,"Hu - Dynamics of Adversarial Attacks","ICML 2026 workshop","theory and competition","infinitely repeated game of ranking-attack choices","cooperation conditions; equilibrium dynamics","models attack choices as an infinitely repeated prisoner's dilemma","theoretical model; conclusions depend on its assumptions"


==> anc/search_protocol.csv <==
record_id,source,coverage,query_or_method,original_search_date,cutoff_or_last_verification,hit_count,result_recording,deduplication_rule,selection_rule,record_status
1,arXiv,"title, abstract, and full-record metadata","generative engine optimization; answer engine optimization; conversational SEO; AI search visibility; citation absorption; ranking manipulation; AI Overview citations; commercial-engine names",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
2,ACM Digital Library,"bibliographic records and available full text","same query-term families, adapted to the database interface",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
3,ACL Anthology,"bibliographic records and proceedings full text","same query-term families plus author and title verification",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
4,NeurIPS Proceedings,"proceedings records and available full text","same query-term families plus title verification",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
5,PMLR,"proceedings records and available full text","same query-term families plus title verification",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
6,OpenReview,"forum metadata and linked manuscripts","same query-term families plus title and venue-status verification",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, OpenReview forum identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction
7,"Backward and forward citation searching","references and citing records of core studies","citation chaining from the foundational GEO paper and subsequently included core studies",not retained,2026-07-14,not retained,"Eligible records appear in literature_matrix.csv; a complete rejected-record set was not retained","DOI, arXiv identifier, and normalized title","Inclusion criteria in Section 2.2",retrospective reconstruction

